GASL: Guided Attention for Sparsity Learning in Deep Neural Networks

The main goal of network pruning is imposing sparsity on the neural network by increasing the number of parameters with zero value in order to reduce the architecture size and the computational speedup. In most of the previous research works, sparsity is imposed stochastically without considering any prior knowledge of the weights distribution or other internal network characteristics. Enforcing too much sparsity may induce accuracy drop due to the fact that a lot of important elements might have been eliminated. In this paper, we propose Guided Attention for Sparsity Learning (GASL) to achieve (1) model compression by having less number of elements and speed-up; (2) prevent the accuracy drop by supervising the sparsity operation via a guided attention mechanism and (3) introduce a generic mechanism that can be adapted for any type of architecture; Our work is aimed at providing a framework based on interpretable attention mechanisms for imposing structured and non-structured sparsity in deep neural networks. For Cifar-100 experiments, we achieved the state-of-the-art sparsity level and 2.91x speedup with competitive accuracy compared to the best method. For MNIST and LeNet architecture we also achieved the highest sparsity and speedup level.

==> _extra/main.py <==
import numpy as np

mu, sigma = 0.1, 1. # mean and standard deviation
s = np.random.lognormal(mu, sigma, 1000)

import matplotlib.pyplot as plt
count, bins, ignored = plt.hist(s, 100, normed=True, align='mid')


x = np.linspace(min(bins), max(bins), 10000)
pdf = (np.exp(-(np.log(x) - mu)**2 / (2 * sigma**2)) / (x * sigma * np.sqrt(2 * np.pi)))

plt.plot(x, pdf, linewidth=2, color='r')
plt.axis('tight')
plt.show()

==> plot/error_plot.py <==
import matplotlib.pyplot as plt
import pandas as pd

# Read the data into a pandas DataFrame.    
gender_degree_data = pd.read_csv(
    "http://www.randalolson.com/wp-content/uploads/percent-bachelors-degrees-women-usa.csv")

# These are the "Tableau 20" colors as RGB.    
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]

# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):
    r, g, b = tableau20[i]
    tableau20[i] = (r / 255., g / 255., b / 255.)

# You typically want your plot to be ~1.33x wider than tall. This plot is a rare    
# exception because of the number of lines being plotted on it.    
# Common sizes: (10, 7.5) and (12, 9)    
plt.figure(figsize=(12, 14))

# Remove the plot frame lines. They are unnecessary chartjunk.    
ax = plt.subplot(111)
ax.spines["top"].set_visible(False)
ax.spines["bottom"].set_visible(False)
ax.spines["right"].set_visible(False)
ax.spines["left"].set_visible(False)

# Ensure that the axis ticks only show up on the bottom and left of the plot.    
# Ticks on the right and top of the plot are generally unnecessary chartjunk.    
ax.get_xaxis().tick_bottom()
ax.get_yaxis().tick_left()

# Limit the range of the plot to only where the data is.    
# Avoid unnecessary whitespace.    
plt.ylim(0, 90)
plt.xlim(1968, 2014)

# Make sure your axis ticks are large enough to be easily read.    
# You don't want your viewers squinting to read your plot.    
plt.yticks(range(0, 91, 10), [str(x) + "%" for x in range(0, 91, 10)], fontsize=14)
plt.xticks(fontsize=14)

# Provide tick lines across the plot to help your viewers trace along    
# the axis ticks. Make sure that the lines are light and small so they    
# don't obscure the primary data lines.    
for y in range(10, 91, 10):
    plt.plot(range(1968, 2012), [y] * len(range(1968, 2012)), "--", lw=0.5, color="black", alpha=0.3)

# Remove the tick marks; they are unnecessary with the tick lines we just plotted.    
plt.tick_params(axis="both", which="both", bottom="off", top="off",
                labelbottom="on", left="off", right="off", labelleft="on")

# Now that the plot is prepared, it's time to actually plot the data!    
# Note that I plotted the majors in order of the highest % in the final year.    
majors = ['Health Professions', 'Public Administration', 'Education', 'Psychology',
          'Foreign Languages', 'English', 'Communications\nand Journalism',
          'Art and Performance', 'Biology', 'Agriculture',
          'Social Sciences and History', 'Business', 'Math and Statistics',
          'Architecture', 'Physical Sciences', 'Computer Science',
          'Engineering']

for rank, column in enumerate(majors):
    # Plot each line separately with its own color, using the Tableau 20    
    # color set in order.    
    plt.plot(gender_degree_data.Year.values,
             gender_degree_data[column.replace("\n", " ")].values,
             lw=2.5, color=tableau20[rank])

    # Add a text label to the right end of every line. Most of the code below    
    # is adding specific offsets y position because some labels overlapped.    
    y_pos = gender_degree_data[column.replace("\n", " ")].values[-1] - 0.5
    if column == "Foreign Languages":
        y_pos += 0.5
    elif column == "English":
        y_pos -= 0.5
    elif column == "Communications\nand Journalism":
        y_pos += 0.75
    elif column == "Art and Performance":
        y_pos -= 0.25
    elif column == "Agriculture":
        y_pos += 1.25
    elif column == "Social Sciences and History":
        y_pos += 0.25
    elif column == "Business":
        y_pos -= 0.75
    elif column == "Math and Statistics":
        y_pos += 0.75
    elif column == "Architecture":
        y_pos -= 0.75
    elif column == "Computer Science":
        y_pos += 0.75
    elif column == "Engineering":
        y_pos -= 0.25

        # Again, make sure that all labels are large enough to be easily read
    # by the viewer.    
    plt.text(2011.5, y_pos, column, fontsize=14, color=tableau20[rank])

# matplotlib's title() call centers the title on the plot, but not the graph,    
# so I used the text() call to customize where the title goes.    

# Make the title big enough so it spans the entire plot, but don't make it    
# so big that it requires two lines to show.    

# Note that if the title is descriptive enough, it is unnecessary to include    
# axis labels; they are self-evident, in this plot's case.    
plt.text(1995, 93, "Percentage of Bachelor's degrees conferred to women in the U.S.A."
                   ", by major (1970-2012)", fontsize=17, ha="center")

# Always include your data source(s) and copyright notice! And for your    
# data sources, tell your viewers exactly where the data came from,    
# preferably with a direct link to the data. Just telling your viewers    
# that you used data from the "U.S. Census Bureau" is completely useless:    
# the U.S. Census Bureau provides all kinds of data, so how are your    
# viewers supposed to know which data set you used?    
plt.text(1966, -8, "Data source: nces.ed.gov/programs/digest/2013menu_tables.asp"
                   "\nAuthor: Randy Olson (randalolson.com / @randal_olson)"
                   "\nNote: Some majors are missing because the historical data "
                   "is not available for them", fontsize=10)

# Finally, save the figure as a PNG.    
# You can also save it as a PDF, JPEG, etc.    
# Just change the file extension in this call.    
# bbox_inches="tight" removes all the extra whitespace on the edges of your plot.    
plt.savefig("percent-bachelors-degrees-women-usa.png", bbox_inches="tight") 

==> plot/plot_bar.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "id": "3uYMFDIHmidw",
    "colab_type": "code",
    "colab": {
     "autoexec": {
      "startup": false,
      "wait_interval": 0.0
     },
     "output_extras": [
      {
       "item_id": 1.0
      }
     ],
     "base_uri": "https://localhost:8080/",
     "height": 373.0
    },
    "outputId": "8e932ef1-ad21-4ab3-98a7-357f8b3abee4",
    "executionInfo": {
     "status": "ok",
     "timestamp": 1.517008905513E12,
     "user_tz": 300.0,
     "elapsed": 492.0,
     "user": {
      "displayName": "amirsina torfi",
      "photoUrl": "//lh3.googleusercontent.com/-eprf1c04IO4/AAAAAAAAAAI/AAAAAAAAAB0/Kn35CXC21ck/s50-c-k-no/photo.jpg",
      "userId": "104221844145763989827"
     }
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfkAAAFjCAYAAAA+S3LBAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fdb59666358>"
      ]
     },
     "metadata": {
      "tags": []
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    ""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "id": "955WbHZZnSww",
    "colab_type": "code",
    "colab": {
     "autoexec": {
      "startup": false,
      "wait_interval": 0.0
     }
    }
   },
   "outputs": [],
   "source": [
    ""
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "plot_bar.ipynb",
   "version": "0.3.2",
   "views": {},
   "default_view": {},
   "provenance": [],
   "collapsed_sections": []
  },
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> plot/plot_bar.py <==
# -*- coding: utf-8 -*-
"""plot_bar.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1EUw3CQexlWKnNDxYakMEobCkAZJmeHvg
"""

import numpy as np
import matplotlib.pyplot as plt

N = 3
l0 = (0.82, 2.14, 3.31)
Structured_Attention_GASL = (0.71, 1.68, 2.13)
Structured_BP = (0.63, 1.75, 2.86)
Bayesian_Compression = (0.59, 1.87, 3.18)
Sparse_Variational_Dropout = (0.61, 1.81, 2.74)
# SSL_Std = (0.044, 0.058, 0.045, 0.14)
# GSS_Std = (0.068, 0.048, 0.074, 0.086, 0.91)
# Sparsly_connected_Std = (0.082, 0.042, 0.12, 0.051, 0.91)
bar_locations = np.arange(N)    # the x locations for the groups
bar_width = 0.15       # the width of the bars: can also be len(x) sequence

fig, ax = plt.subplots(1,1)
ax.patch.set_facecolor('white')
ax.patch.set_alpha(1.0)
ax.grid(color='b', linestyle='-', linewidth=0.1)


l0 = ax.bar(bar_locations - 2 * bar_width, l0, bar_width, edgecolor='black', hatch="-")
Structured_Attention_GASL = ax.bar(bar_locations - bar_width, Structured_Attention_GASL, bar_width, edgecolor='black', hatch='\\')
Bayesian_Compression = ax.bar(bar_locations, Bayesian_Compression, bar_width, edgecolor='black', hatch="|")
Structured_BP = ax.bar(bar_locations + bar_width, Structured_BP, bar_width, edgecolor='black', hatch="/")
Sparse_Variational_Dropout = ax.bar(bar_locations + 2 * bar_width, Sparse_Variational_Dropout, bar_width, edgecolor='black', hatch=".")

ax.set_ylabel('Accuracy Drop', fontsize=18,fontweight='bold')
ax.set_xlabel('Sparsity Level', fontsize=18,fontweight='bold')
# plt.title('')
ax.tick_params(axis='both', which='major', labelsize=20)
# ax.set_xticks(bar_locations, ('60%', '70%', '80%'))
ax.set_xticks(bar_locations)
ax.set_xticklabels(['60%', '70%', '80%'])
ax.set_yticks(np.arange(0, 4, 0.5))
# plt.yticks(np.arange(0, 6, 0.5))

ax.legend(loc='best', fancybox=True, framealpha=0.5)
ax.legend((l0,Structured_Attention_GASL, Structured_BP, Bayesian_Compression, Sparse_Variational_Dropout), ('L0 regularization','Structured Attention + GASL', 'Structured BP', 'Bayesian Compression', 'Sparse Variational Dropout'), fontsize=20)


plt.show()


